Automated detection and modeling of binary microlensing events in OGLE-IV data. I. Events with well-separated bumps

Gravitational microlensing depends primarily on the lens mass and presents a larger occurrence rate in crowded regions, which makes it the best tool to uncover the initial mass function (IMF) of low-mass stars in the Galactic bulge. The bulge IMF can be obtained from the luminosity function measured with the Hubble Space Telescope if one knows the statistics of binary stellar systems in the bulge. We aim to analyse a statistically significant number of binary-lens/single-source and single-lens/binary-source events, in order to explore the lower-mass end of the bulge IMF even in unresolved binary systems. This paper deals with events with clearly separated bumps and no caustic crossing or approach, whereas other types will be analysed in following works. A fully-automated approach in the search and modeling of binary events was implemented. Event detection was carried out with a modified version of the algorithm used in previous studies. Model fitting was carried out with Markov chain Monte Carlo and nested sampling methods, in order to find the most probable solution among binary lens or binary source models. We retrieved 107 binary events in Optical Gravitational Lensing Experiment (OGLE) light curves spanning ten years in 9 high-cadence and 112 low-cadence fields towards the bulge. Several criteria were applied to reduce false positives, resulting in 59 most likely binary lenses and 48 binary sources. The tools were effective in detecting a bona-fide sample of binary events, with a distribution of Einstein timescales around 35-40 days and flat distributions for mass ratio and source flux ratio. After proper consideration of detection efficiency, the statistics for binary fraction and mass ratio will provide valuable constraints for the bulge IMF.

==> anc/table_5.txt <==
# ogle_id ra dec slope I_bl err_I_bl pref_model ews_id other_ids
BLG500.04.66459 17:52:07.04 -29:05:48.4 -0.0091 20.15 0.228 2L1S OB180508 KB182408
BLG500.09.56443 17:54:09.62 -28:53:00.7 0.0010 18.712 0.069 1L2S OB121195 ""
BLG500.22.46297 17:51:26.46 -28:30:36.7 -0.0033 17.489 0.02 2L1S OB130161 MB13233_KB160449
BLG500.27.59448 17:53:26.15 -28:03:43.6 -0.0017 20.24 0.222 1L2S "" ""
BLG500.31.22754 17:50:42.08 -28:03:01.9 -0.0003 18.507 0.042 2L1S "" ""
BLG501.08.186097 17:54:34.64 -29:59:49.4 -0.0015 16.533 0.012 2L1S OB131010 MB13514
BLG501.13.138484 17:50:57.19 -30:01:07.5 -0.0015 19.21 0.093 1L2S OB110312 ""
BLG501.13.151818 17:50:58.34 -29:52:23.4 -0.0009 18.441 0.049 2L1S OB141367 KB161999
BLG501.14.93030 17:50:25.56 -29:55:06.0 0.0070 20.258 0.243 1L2S OB151355 ""
BLG501.20.76926 17:52:44.65 -29:39:16.1 -0.0023 16.748 0.014 2L1S OB180339 MB18280_KB182211
BLG501.22.125510 17:50:58.25 -29:45:54.2 0.0003 20.579 0.292 1L2S OB180386 ""
BLG501.30.90272 17:50:52.84 -29:22:59.9 -0.0047 19.471 0.114 1L2S OB131031 ""
BLG501.31.52436 17:50:24.78 -29:25:08.0 -0.0025 17.507 0.021 1L2S OB111029 ""
BLG504.03.55458 17:58:21.96 -28:34:36.2 0.0005 18.411 0.052 2L1S OB180190 KB181115
BLG504.03.189220 17:58:01.10 -28:26:37.0 -0.0009 16.182 0.008 1L2S "" ""
BLG504.06.110803 17:56:00.11 -28:36:17.0 -0.0021 16.994 0.014 2L1S OB160594 KB160022
BLG504.06.184302 17:55:54.20 -28:28:20.1 -0.0067 19.21 0.086 2L1S OB120958 MB14275
BLG504.28.163006 17:58:02.94 -27:39:15.8 0.0017 17.114 0.019 2L1S OB191366 KB192192
BLG505.01.179777 17:59:26.60 -29:43:10.4 0.0010 19.634 0.196 1L2S OB151572 ""
BLG505.03.213693 17:58:02.12 -29:38:12.1 -0.0099 17.517 0.026 2L1S OB161013 MB16309_KB171620
BLG505.04.217847 17:57:21.71 -29:37:31.9 -0.0028 18.43 0.058 1L2S "" ""
BLG505.05.14979 17:57:08.87 -29:45:40.6 0.0019 18.706 0.067 2L1S OB170021 KB182170
BLG505.06.221052 17:55:54.26 -29:37:21.1 -0.0005 19.838 0.159 1L2S OB130035 MB13049
BLG505.08.178258 18:00:10.10 -29:20:18.7 0.0031 18.392 0.056 2L1S OB160577 KB162025
BLG505.15.183191 17:55:13.16 -29:25:13.3 0.0012 18.677 0.075 1L2S OB170266 ""
BLG505.16.111842 17:54:39.50 -29:27:38.6 0.0006 18.493 0.062 1L2S OB170549 KB170268
BLG505.30.204598 17:56:33.12 -28:37:42.3 -0.0085 19.418 0.108 2L1S "" KB160219
BLG506.04.20453 17:57:49.73 -30:55:48.8 -0.0069 19.438 0.118 1L2S OB121212 ""
BLG506.10.2229 17:59:08.94 -30:45:00.9 -0.0069 20.024 0.21 2L1S OB170936 KB170056
BLG506.13.85224 17:56:42.68 -30:41:31.2 -0.0051 19.568 0.115 1L2S OB160317 KB160352
BLG506.21.49242 17:57:37.21 -30:20:53.0 0.0093 17.424 0.034 1L2S OB170107 KB171504
BLG506.23.129983 17:55:50.78 -30:25:06.5 -0.0102 19.34 0.104 2L1S OB171489 ""
BLG511.01.16650 18:05:26.74 -27:51:34.4 0.0003 18.13 0.042 2L1S OB131515 MB13526
BLG511.01.152151 18:04:53.84 -27:52:35.5 -0.0010 15.4 0.006 2L1S OB140744 MB14193
BLG511.10.9992 18:04:42.18 -27:38:42.0 -0.0160 19.624 0.16 2L1S "" ""
BLG511.14.135138 18:01:28.93 -27:25:27.0 0.0061 20.182 0.219 1L2S OB170383 KB171732
BLG511.15.139677 18:00:49.62 -27:23:51.4 -0.0009 20.489 0.269 2L1S "" ""
BLG511.16.32887 18:00:30.03 -27:26:06.1 0.0025 17.964 0.038 1L2S OB170593 MB15318_KB171734
BLG512.11.93401 18:03:54.38 -28:43:08.4 0.0002 17.243 0.018 2L1S OB150041 ""
BLG512.14.160752 18:01:37.60 -28:40:00.2 -0.0091 18.266 0.053 2L1S OB181245 MB18233_KB182430
BLG512.16.111826 18:00:25.48 -28:37:41.1 -0.0052 18.231 0.059 1L2S OB131173 ""
BLG534.09.159788 17:53:44.04 -31:10:41.7 0.0004 16.057 0.007 2L1S OB110249 ""
BLG534.10.55232 17:53:20.99 -31:18:01.8 0.0073 19.152 0.085 1L2S OB191067 KB191498
BLG534.18.5145 17:54:15.75 -31:01:05.1 -0.0006 16.524 0.01 1L2S OB140298 MB14535
BLG611.06.5994 17:34:24.57 -27:44:51.0 -0.0094 20.348 0.274 2L1S OB171290 ""
BLG611.09.12112 17:37:57.50 -27:20:02.6 -0.0015 17.832 0.028 1L2S OB120128 ""
BLG611.09.31410 17:37:52.07 -27:10:44.9 0.0001 17.868 0.028 1L2S OB150864 ""
BLG611.21.139257 17:35:22.81 -26:54:28.6 0.0009 17.27 0.019 1L2S OB152118 KB182526


==> anc/table_6.txt <==
# ogle_id ra dec slope I_bl err_I_bl pref_model ews_id other_ids
BLG502.22.138016 17:50:40.21 -33:26:52.2 -0.0049 19.742 0.135 2L1S OB151406 ""
BLG503.25.47961 17:48:36.20 -34:39:20.4 0.0006 18.324 0.04 2L1S OB140350 MB14115
BLG507.04.99922 17:57:23.48 -32:13:35.6 0.0054 19.554 0.118 2L1S OB150250 ""
BLG507.08.126798 18:00:10.70 -31:57:58.7 -0.0039 20.045 0.221 2L1S OB191153 KB190724
BLG507.18.91970 17:59:39.94 -31:35:53.6 -0.0058 20.199 0.206 2L1S "" ""
BLG508.13.123210 17:56:31.31 -33:05:48.9 0.0020 18.136 0.034 2L1S "" ""
BLG508.17.126114 18:00:08.38 -32:42:21.6 -0.0025 18.095 0.04 2L1S OB131045 ""
BLG508.20.29308 17:58:34.61 -32:38:31.9 0.0014 18.995 0.09 1L2S OB131046 ""
BLG508.30.59690 17:56:49.34 -32:23:46.7 0.0008 18.526 0.041 2L1S "" ""
BLG510.11.45341 17:58:26.32 -35:31:41.6 0.0001 18.493 0.032 1L2S OB120330 ""
BLG513.08.44056 18:06:01.28 -30:01:09.4 0.0012 19.93 0.206 1L2S "" ""
BLG513.13.113120 18:02:20.38 -29:51:40.7 -0.0008 17.707 0.027 2L1S "" ""
BLG515.28.104226 18:03:55.15 -31:44:13.8 0.0002 17.122 0.016 2L1S OB141156 MB14399
BLG518.20.105927 18:08:57.85 -26:33:07.6 -0.0046 19.121 0.085 1L2S OB180599 KB193216
BLG518.29.27013 18:08:44.20 -26:15:01.9 -0.0064 18.766 0.062 2L1S OB190279 ""
BLG519.19.16589 18:10:10.59 -27:52:05.2 0.0119 18.299 0.05 1L2S OB150827 ""
BLG519.19.88012 18:09:55.73 -27:42:22.3 -0.0015 16.037 0.008 1L2S OB141454 MB14388
BLG519.29.136209 18:08:29.62 -27:24:21.2 0.0226 19.467 0.159 2L1S OB150681 ""
BLG520.17.57143 18:11:33.17 -29:07:11.6 0.0050 19.856 0.174 1L2S OB110642 ""
BLG520.30.98392 18:07:53.53 -28:52:47.3 0.0068 19.194 0.101 1L2S "" ""
BLG522.08.88293 18:16:30.49 -26:16:27.3 0.0040 19.322 0.11 1L2S "" KB200591
BLG522.09.70645 18:15:56.44 -26:10:47.6 -0.0027 20.427 0.233 2L1S OB181767 MB19047
BLG522.19.93150 18:15:07.69 -25:58:06.4 -0.0065 18.58 0.061 1L2S "" ""
BLG522.31.124679 18:12:10.98 -25:38:15.6 -0.0005 17.411 0.02 1L2S OB170743 ""
BLG523.23.114690 18:12:31.64 -27:16:37.0 -0.0027 18.505 0.047 2L1S OB160818 MB16197_KB160257
BLG530.19.111153 18:20:40.06 -26:37:19.2 0.0002 18.667 0.096 1L2S OB141753 ""
BLG531.29.12689 18:19:30.95 -27:37:00.0 0.0227 19.031 0.129 1L2S OB150881 ""
BLG532.01.10816 18:21:47.64 -29:42:30.9 0.0009 17.891 0.023 1L2S "" ""
BLG535.28.91931 17:52:26.62 -31:52:16.6 -0.0023 18.299 0.037 2L1S OB160485 KB161959
BLG545.15.11608 18:12:01.55 -25:06:04.9 0.0030 17.183 0.014 1L2S "" ""
BLG566.26.21387 18:37:06.87 -23:13:55.5 0.0016 17.834 0.025 2L1S "" ""
BLG580.24.38313 18:06:18.88 -25:27:01.1 -0.0015 18.746 0.063 2L1S OB150216 ""
BLG603.06.147728 17:44:00.47 -34:33:11.2 0.0001 18.811 0.062 1L2S OB121348 ""
BLG604.25.85339 17:42:25.65 -35:09:07.8 -0.0004 18.229 0.036 1L2S "" ""
BLG609.27.131873 17:41:01.06 -34:17:24.7 0.0016 19.527 0.111 2L1S OB190250 KB190094
BLG613.06.89108 17:28:26.61 -29:40:37.7 -0.0125 20.112 0.175 2L1S OB181131 KB180153
BLG613.29.76069 17:29:53.06 -28:49:11.9 0.0023 18.831 0.054 2L1S OB110868 ""
BLG614.30.27162 17:23:50.41 -28:05:25.2 -0.0012 17.116 0.013 2L1S OB150764 ""
BLG614.31.14827 17:23:18.89 -28:09:35.2 0.0015 18.616 0.048 1L2S OB161077 KB160842
BLG615.23.74480 17:22:53.97 -29:46:13.5 0.0090 18.516 0.052 1L2S OB111246 ""
BLG615.27.39817 17:25:57.96 -29:29:12.0 0.0057 19.868 0.14 1L2S OB151923 KB160786
BLG625.19.77427 17:41:34.64 -22:45:24.9 0.0008 17.939 0.027 2L1S OB130951 ""
BLG626.19.45606 17:41:47.93 -23:58:35.1 0.0032 19.85 0.149 2L1S "" ""
BLG631.32.11462 17:43:43.22 -21:48:21.9 -0.0087 20.639 0.222 2L1S OB121679 ""
BLG632.09.127659 17:47:21.23 -23:39:04.8 0.0078 18.21 0.047 2L1S OB130702 ""
BLG632.22.132252 17:44:41.66 -23:24:11.2 -0.0019 17.488 0.02 2L1S OB190534 KB190476
BLG632.28.116917 17:46:11.84 -22:54:27.8 -0.0046 19.536 0.112 2L1S OB171111 ""
BLG639.11.38650 17:51:36.55 -24:20:01.8 -0.0005 19.314 0.066 2L1S OB180540 ""
BLG639.14.50153 17:49:20.24 -24:20:56.1 0.0002 17.436 0.019 2L1S "" KB171011
BLG645.05.20381 17:56:59.23 -27:17:39.8 0.0041 19.224 0.07 1L2S OB190712 ""
BLG652.16.2971 17:38:38.84 -26:22:59.7 0.0002 19.031 0.059 1L2S "" ""
BLG653.17.48051 17:38:23.89 -28:21:22.5 -0.0011 18.302 0.04 2L1S "" ""
BLG654.13.101163 17:34:40.64 -29:55:41.9 -0.0006 17.343 0.018 2L1S OB140837 ""
BLG654.29.7310 17:35:49.10 -29:25:27.4 -0.0017 17.894 0.031 2L1S OB141330 KB160912
BLG661.22.10203 17:39:39.14 -33:24:20.9 -0.0025 17.419 0.015 1L2S "" ""
BLG675.10.92618 17:42:11.25 -27:33:51.5 0.0013 17.492 0.02 2L1S OB160234 KB170979
BLG675.13.102612 17:39:59.06 -27:29:38.3 0.0054 19.769 0.127 2L1S OB170827 KB170791
BLG709.19.309 18:59:16.55 -29:49:56.9 -0.0034 17.123 0.015 2L1S "" ""
BLG714.28.56706 17:40:47.96 -24:57:29.7 -0.0021 15.897 0.007 1L2S "" ""


==> anc/table_7.mrt <==
Title: Automated Detection and Modeling of Binary Microlensing Events in OGLE-IV data. I. Events with Well-Separated Bumps
Authors: R. A. P. Oliveira et al.
Table: Results of the binary source (1L2S) fitting for all the 107 detected events
================================================================================
Byte-by-byte Description of file: table_7.mrt
--------------------------------------------------------------------------------
Bytes    Format Units  Label      Explanations
--------------------------------------------------------------------------------
  1- 16  A16    ---    ogle_id    OGLE identifier
 18- 30  F13.5  HJD    t_0_1      Time of closest approach for source 1
 32- 38  F7.5   HJD    E_t_0_1    Upper uncertainty on t_0_1
 40- 47  F8.5   HJD    e_t_0_1    Lower uncertainty on t_0_1
 49- 55  F7.5   ---    u_0_1      Impact parameter for source 1 (units of R_E)
 57- 63  F7.5   ---    E_u_0_1    Upper uncertainty on u_0_1
 65- 71  F7.5   ---    e_u_0_1    Lower uncertainty on u_0_1
 73- 85  F13.5  HJD    t_0_2      Time of closest approach for source 2
 87- 94  F8.5   HJD    E_t_0_2    Upper uncertainty on t_0_2
 96-103  F8.5   HJD    e_t_0_2    Lower uncertainty on t_0_2
105-111  F7.5   ---    u_0_2      Impact parameter for source 2 (units of R_E)
113-119  F7.5   ---    E_u_0_2    Upper uncertainty on u_0_2
121-127  F7.5   ---    e_u_0_2    Lower uncertainty on u_0_2
129-137  F9.5   d      t_E_1L2S   Einstein timescale for 1L2S model
139-147  F9.5   d      E_t_E_1L2S Upper uncertainty on t_E_1L2S
149-157  F9.5   d      e_t_E_1L2S Lower uncertainty on t_E_1L2S
159-165  F7.5   ---    f_s_1      Blending parameter (flux ratio) for source 1
167-173  F7.5   ---    E_f_s_1    Upper uncertainty on f_s_1
175-181  F7.5   ---    e_f_s_1    Lower uncertainty on f_s_1
183-189  F7.5   ---    f_s_2      Blending parameter (flux ratio) for source 2
191-197  F7.5   ---    E_f_s_2    Upper uncertainty on f_s_2
199-205  F7.5   ---    e_f_s_2    Lower uncertainty on f_s_2
207-213  F7.5   ---    chi2_dof   Chi-squared per degree of freedom, 1L2S fit
    215  I1     ---    pref_model Flag: 1 if 1L2S is the preferred model
--------------------------------------------------------------------------------
BLG500.04.66459  2458210.64903 0.08061  0.08242 0.02648 0.01142 0.00833 2458184.70058  0.99053  1.03274 0.16839 0.11398 0.07126  44.55399  18.79430  12.54873 0.08670 0.03784 0.02942 0.14688 0.10742 0.06083 1.06498 0
BLG500.09.56443  2456133.80271 0.02059  0.02043 0.07893 0.02765 0.02247 2456159.08914  0.03782  0.05136 0.11749 0.08407 0.06243   3.46752   1.06619   0.70864 0.20572 0.06632 0.05614 0.09099 0.04751 0.03162 0.91848 1
BLG500.22.46297  2456411.08154 0.00628  0.00614 0.06442 0.00060 0.00063 2457589.16980  0.31475  0.29177 0.09931 0.00575 0.00567  34.75172   0.21147   0.20275 0.73442 0.00478 0.00470 0.02319 0.00081 0.00081 0.67200 0
BLG500.27.59448  2455392.03182 0.01200  0.01319 0.01136 0.00347 0.00260 2455646.60088  0.12755  0.10588 0.01940 0.01576 0.01262  29.06687   7.29906   5.94247 0.09942 0.02561 0.02007 0.09596 0.02775 0.02065 0.91297 1
BLG500.31.22754  2458575.80216 1.78870  1.88678 1.14473 0.09299 0.09543 2456846.63069  2.47494  2.40920 1.31716 0.11490 0.11732  59.33210   3.61467   3.09469 0.70307 0.17111 0.17697 0.54622 0.14439 0.14649 0.99425 0
BLG501.08.186097 2456496.05268 0.26870  0.27154 0.87633 0.15313 0.11878 2457135.72407  0.36865  0.35832 0.89829 0.15568 0.12118  47.17073   4.62851   4.69963 0.24106 0.07883 0.06418 0.24436 0.08018 0.06519 0.66365 0
BLG501.13.138484 2458189.83512 0.27835  0.24704 0.12381 0.02922 0.02557 2455685.57427  0.06953  0.06892 0.13158 0.02938 0.02562  21.50013   3.98403   3.03891 0.15473 0.03714 0.03192 0.11156 0.02611 0.02252 0.96931 1
BLG501.13.151818 2456903.67320 0.09277  0.09107 0.08589 0.00436 0.00410 2457620.61092  1.34853  1.29612 0.30794 0.02467 0.02208 121.47962   4.15176   3.96064 0.11321 0.00513 0.00495 0.09576 0.00845 0.00733 1.06246 0
BLG501.14.93030  2455786.05805 0.00737  0.00740 0.00205 0.00230 0.00147 2457187.71330  0.09202  0.09003 0.16917 0.03210 0.02791  14.28560   2.00292   1.65470 0.14485 0.02144 0.02079 0.26536 0.04648 0.04099 0.93689 1
BLG501.20.76926  2458338.97943 0.03127  0.03217 0.53709 0.01964 0.02466 2458195.18260  0.37163  0.37304 0.80581 0.06377 0.06388  12.25397   0.37341   0.27928 0.80601 0.06214 0.05057 0.18015 0.02538 0.02367 0.72606 0
BLG501.22.125510 2458212.79693 0.98432  0.97009 0.28507 0.11215 0.08431 2458285.96315 10.10255 12.64147 1.11278 0.31178 0.36076  73.54478  21.09000  14.20762 0.52432 0.84487 0.85294 1.43040 1.57812 2.03534 0.88263 1
BLG501.30.90272  2456469.09007 0.04112  0.09130 0.05972 0.06123 0.03747 2456457.29317  0.18039  0.17747 0.61073 0.26573 0.20750   4.63387   1.27673   0.91630 0.11088 0.07524 0.06477 0.46001 0.25288 0.24593 1.08850 1
BLG501.31.52436  2455827.26696 0.34307  0.32272 0.68597 0.02824 0.02981 2456462.16448  0.68517  0.66923 1.40003 0.05197 0.05488  50.47701   1.35107   1.20639 0.60116 0.06103 0.06006 0.50074 0.05341 0.05261 0.72393 1
BLG502.22.138016 2457314.65732 0.14029  0.14959 0.08419 0.01576 0.01423 2457198.88057  0.30889  0.29355 0.10937 0.02140 0.01783  41.82019   4.97667   4.29002 0.77114 0.11951 0.13462 0.17464 0.04548 0.04340 0.99343 0
BLG503.25.47961  2456746.27034 0.26265  0.25833 0.45304 0.07776 0.08561 2456580.00953  3.20179  2.46948 0.82787 0.14014 0.15823  17.49681   2.61434   1.67187 0.57901 0.18297 0.16216 0.52643 0.17039 0.15278 0.91337 0
BLG504.03.55458  2458341.07083 0.14664  0.14503 0.07442 0.00619 0.00609 2458158.42942  4.19208  4.80229 0.09689 0.02198 0.01780 171.26185  12.69898  10.95699 0.09078 0.00732 0.00710 0.01843 0.00463 0.00370 0.97037 0
BLG504.03.189220 2455489.93025 0.00609  0.00645 0.00722 0.00058 0.00058 2455426.25920  0.02747  0.02708 0.04882 0.00213 0.00202  41.18924   1.35104   1.29729 0.01893 0.00072 0.00070 0.02211 0.00093 0.00089 0.99873 1
BLG504.06.110803 2457490.42670 0.04545  0.04478 0.01506 0.00336 0.00250 2457613.69290  0.38462  0.40201 0.09151 0.02353 0.01693 146.55397  24.71029  23.71018 0.00328 0.00071 0.00052 0.00726 0.00201 0.00138 0.76715 0
BLG504.06.184302 2456817.37791 0.02216  0.02168 0.07399 0.00157 0.00151 2456121.41734  1.75387  1.69786 0.88792 0.05305 0.04823  89.11996   1.48969   1.45204 0.83085 0.10089 0.10169 0.77812 0.06935 0.07867 0.74868 0
BLG504.28.163006 2458767.01682 0.27412  0.27064 0.21683 0.08231 0.06449 2458722.09625  0.50735  0.48570 1.26601 0.41007 0.37786  11.16709   2.70454   1.90964 0.04722 0.02891 0.02542 0.37123 0.25043 0.19307 0.84844 0
BLG505.01.179777 2457212.99841 0.11557  0.11522 0.29404 0.04671 0.04096 2456581.83857  1.25643  1.14420 0.60520 0.11320 0.10220  18.77462   1.95125   1.68542 0.53329 0.24460 0.25284 0.97932 0.33136 0.40308 1.39329 1
BLG505.03.213693 2457937.21944 0.00914  0.00949 0.09782 0.00146 0.00143 2457564.67524  0.02178  0.02207 0.39369 0.00681 0.00659  22.80074   0.23826   0.24152 0.59898 0.02294 0.02319 0.95378 0.03031 0.03155 0.83503 0
BLG505.04.217847 2456414.85785 0.20561  0.20351 1.09938 0.07847 0.08225 2455646.61242  0.19937  0.19747 0.66810 0.07788 0.07547   6.74700   0.34381   0.29398 0.87947 0.17467 0.17626 0.47107 0.11562 0.11354 1.30189 1
BLG505.05.14979  2458205.23127 0.24072  0.23075 0.39081 0.01599 0.01599 2457815.84906  1.16650  1.19640 1.02833 0.04172 0.04410  70.01592   1.91449   1.75536 0.72146 0.18267 0.18069 1.82680 0.39034 0.38095 1.05911 0
BLG505.06.221052 2456463.52013 0.02224  0.02133 0.07783 0.00453 0.00426 2456341.47353  0.17711  0.19235 0.12151 0.01364 0.01240  24.47999   1.05848   1.03571 0.37560 0.02324 0.02346 0.29106 0.02333 0.02241 0.90585 1
BLG505.08.178258 2457745.88328 0.61156  0.59369 0.39713 0.07195 0.08099 2457529.37548  0.75257  0.75645 0.50398 0.05228 0.05185  93.05089   6.32162   4.97775 0.91461 0.16746 0.17018 0.18343 0.05021 0.04936 1.01959 0
BLG505.15.183191 2457821.05811 0.89370  0.89092 0.17995 0.07481 0.05508 2457882.05713  0.15240  0.17357 0.00934 0.00336 0.00256 110.95358  34.78707  23.74260 0.07892 0.03687 0.02459 0.00428 0.00145 0.00116 1.37334 1
BLG505.16.111842 2457864.19695 0.32421  0.32166 0.04375 0.03195 0.01160 2457900.95655  0.70055  0.61055 0.03051 0.02913 0.01141 140.88252  44.84764  54.83672 0.01877 0.01431 0.00497 0.00588 0.00563 0.00187 0.88680 1
BLG505.30.204598 2457604.98060 0.02644  0.03139 0.03024 0.00829 0.00962 2457614.50922  0.34173  0.35953 1.27812 0.14586 0.17004   6.87769   0.76727   0.58530 0.03522 0.02333 0.02328 1.57321 0.74791 0.79212 1.05757 0
BLG506.04.20453  2456141.22125 0.00400  0.00401 0.00017 0.00019 0.00012 2455952.45984  3.47770  3.17954 1.14023 0.10541 0.11067  59.34010   3.59856   3.25425 0.04750 0.02905 0.02904 2.21160 1.05292 1.12062 1.18635 1
BLG506.10.2229   2457946.25282 0.05792  0.12039 0.04759 0.01762 0.01174 2457915.64358  0.42729  0.40480 0.75419 0.19162 0.20772  19.68708   4.47800   2.95573 0.13733 0.16511 0.16478 1.66442 1.35561 1.65915 1.48114 0
BLG506.13.85224  2457454.82964 0.11957  0.11564 0.14123 0.04917 0.03556 2457487.66026  0.09001  0.08941 0.06636 0.02097 0.01544  13.68623   2.92572   2.43226 0.19944 0.06364 0.04682 0.10741 0.03163 0.02518 0.92134 1
BLG506.21.49242  2457853.53395 0.09492  0.09282 0.42528 0.08318 0.06662 2457802.08414  0.38802  0.39057 0.58337 0.13808 0.11087  11.51507   1.26808   1.18796 0.30802 0.08411 0.08102 0.29218 0.09702 0.08322 1.79704 1
BLG506.23.129983 2458640.47233 0.04391  0.04457 0.20882 0.00841 0.00817 2457980.01325  0.88654  0.88444 1.28726 0.06776 0.07079  27.06973   0.75718   0.74084 1.11307 0.44131 0.44209 2.31496 0.76268 0.78170 1.82824 0
BLG507.04.99922  2457261.48878 0.49301  0.56469 0.03968 0.01818 0.01801 2457092.40815  1.21418  1.22357 0.07198 0.02597 0.02994 205.36950 118.41416  39.59489 0.05092 0.01927 0.02120 0.04841 0.01691 0.01993 0.93836 0
BLG507.08.126798 2458690.59759 0.04271  0.04510 0.02279 0.00481 0.00426 2458612.11005  0.05901  0.06291 0.00129 0.00140 0.00092  63.74394  12.60681   9.31935 0.13741 0.02436 0.02251 0.04298 0.00901 0.00829 1.17372 0
BLG507.18.91970  2455444.98422 0.01486  0.01610 0.00397 0.00405 0.00279 2455404.09103  0.36746  0.37020 0.18142 0.05237 0.04333  14.54758   2.47617   1.87919 0.60622 0.16984 0.17648 0.48706 0.14419 0.14793 0.87918 0
BLG508.13.123210 2455822.85320 0.12743  0.13072 0.70706 0.05603 0.06357 2455843.84437  0.22122  0.17329 0.49187 0.09482 0.08869   3.18167   0.20301   0.17370 0.90662 0.15890 0.15396 0.32002 0.08535 0.07972 1.19398 0
BLG508.17.126114 2456484.29039 0.03552  0.03624 0.00190 0.00133 0.00058 2456468.98864  0.06931  0.07655 0.00189 0.00144 0.00056 457.93978 168.43017 189.16815 0.00186 0.00131 0.00051 0.00175 0.00131 0.00049 1.56515 0
BLG508.20.29308  2456462.28795 0.30721  0.29180 0.34823 0.11737 0.09151 2456506.88435  0.45947  0.45623 0.37003 0.14177 0.10901  13.81371   2.74413   2.17307 0.32356 0.13620 0.12759 0.29229 0.13536 0.11974 1.44305 1
BLG508.30.59690  2456846.17069 0.17691  0.18075 0.22254 0.02607 0.02602 2456779.78797  1.44510  1.47822 1.21526 0.12067 0.14152  17.25951   1.53365   1.22771 0.32989 0.10853 0.10655 0.86696 0.21302 0.20749 1.86983 0
BLG510.11.45341  2456215.77099 0.94711  0.91348 0.37869 0.10043 0.08223 2456036.27866  0.51072  0.50119 0.41782 0.10410 0.08648  38.91178   6.30798   5.03741 0.39798 0.13063 0.12989 0.31201 0.11273 0.10715 1.24754 1
BLG511.01.16650  2456583.90765 0.18631  0.18100 0.16157 0.02440 0.02369 2456504.14061  0.10799  0.10658 0.33050 0.04190 0.03949  19.66635   1.56764   1.37029 0.51881 0.08753 0.09093 0.42343 0.07759 0.07893 0.68855 0
BLG511.01.152151 2456793.26613 0.06503  0.06482 0.68835 0.06618 0.05919 2457043.12976  5.76550  5.62626 1.33316 0.35043 0.51131  13.54430   0.76684   0.73138 0.28061 0.07533 0.07031 0.53337 0.12454 0.11488 0.75344 0
BLG511.10.9992   2457586.79850 0.17247  0.17006 0.47605 0.08156 0.07218 2457609.14085  0.46552  0.46455 0.94358 0.11238 0.12277   8.27188   0.68323   0.57225 1.09667 0.67874 0.68633 1.48247 0.84556 0.84977 1.12034 0
BLG511.14.135138 2457870.62385 0.12521  0.12559 0.14454 0.04514 0.04027 2457840.86954  0.28279  0.30215 0.37577 0.13138 0.11693  18.65846   5.23023   3.32637 0.27673 0.19540 0.19907 0.90023 0.40284 0.53648 0.87220 1
BLG511.15.139677 2458292.35632 0.05855  0.04913 0.07446 0.03916 0.02708 2458259.35548  0.18045  0.18295 0.36834 0.20037 0.12965   8.78607   3.04365   2.17038 0.20302 0.16707 0.16716 0.69007 0.32082 0.50687 0.88978 0
BLG511.16.32887  2457874.53354 0.22987  0.23280 0.19449 0.04267 0.03260 2457215.83814  0.24697  0.24034 0.12140 0.02945 0.02208  42.57070   5.84213   5.29398 0.08070 0.01958 0.01415 0.03332 0.00758 0.00566 0.94084 1
BLG512.11.93401  2457064.11494 0.00510  0.00538 0.01089 0.01138 0.00757 2457085.59491  0.29910  0.29879 1.34203 0.08248 0.09633   2.63591   0.15264   0.14097 0.47507 0.06028 0.05680 0.57256 0.06579 0.05992 0.67739 0
BLG512.14.160752 2458330.92664 0.00820  0.00830 0.02627 0.00763 0.01068 2458312.33582  0.09033  0.10089 0.58512 0.08300 0.12669   6.76007   1.24446   0.58504 0.11174 0.03986 0.04145 0.80198 0.22387 0.17937 1.37439 0
BLG512.16.111826 2456479.59334 0.09850  0.09814 0.14090 0.01661 0.01433 2456521.34822  0.26332  0.24488 0.11566 0.01805 0.01612  42.43670   3.49479   3.24696 0.08279 0.00998 0.00852 0.02952 0.00455 0.00397 1.06534 1
BLG513.08.44056  2457297.93851 0.87378  0.86348 0.16000 0.06713 0.05436 2457050.36876  8.64597  8.00378 0.19515 0.16086 0.10936  46.87696  14.72903   9.28743 0.38743 0.29174 0.29881 0.54573 0.35719 0.40000 1.11988 1
BLG513.13.113120 2456100.12900 0.79932  0.76895 0.54993 0.16437 0.14562 2455952.54769  9.14289  7.51399 0.46400 0.36009 0.29479  26.52930   5.59194   3.80360 0.12740 0.08024 0.06809 0.44032 0.21717 0.20867 0.90762 0
BLG515.28.104226 2457105.26535 0.07014  0.07040 0.05707 0.00496 0.00461 2456855.39145  0.28637  0.27816 0.05977 0.00617 0.00548 137.11483   9.48951   8.71698 0.06071 0.00493 0.00459 0.02302 0.00219 0.00200 1.13974 0
BLG518.20.105927 2458228.56708 0.45479  0.44089 0.42332 0.13701 0.10089 2458716.91936  1.12769  1.19010 0.13143 0.06202 0.04323  34.71827   6.61079   5.72199 0.54164 0.16179 0.17827 0.04067 0.02129 0.01787 0.99655 1
BLG518.29.27013  2458556.23904 0.34238  0.31650 0.15302 0.03192 0.02770 2458603.66303  2.39001  2.56640 1.26993 0.17495 0.23381  30.68951   4.51701   3.05542 0.08721 0.04458 0.04318 0.86423 0.29387 0.29030 1.28824 0
BLG519.19.16589  2457278.59195 0.42260  0.42919 0.41258 0.09554 0.10610 2457140.41332  0.32583  0.33913 0.58186 0.13347 0.14935  10.51575   2.10249   1.27435 0.48017 0.17455 0.17317 0.34393 0.14506 0.14006 0.96152 1
BLG519.19.88012  2456875.81231 0.34297  0.34055 0.51530 0.10142 0.08374 2457108.33713  0.71150  0.68475 0.26319 0.05602 0.04262  50.49435   5.84016   5.37931 0.14483 0.04090 0.02913 0.01765 0.00463 0.00337 0.99495 1
BLG519.29.136209 2457242.70762 0.26230  0.26209 0.25075 0.05464 0.04810 2457134.07176  0.56137  0.56696 0.47975 0.07766 0.07402  29.40754   3.03678   2.53568 0.91493 0.33011 0.36083 0.72952 0.26960 0.29262 1.52120 0
BLG520.17.57143  2455694.58187 0.01573  0.01547 0.01091 0.00396 0.00445 2455717.61018  1.03620  0.98564 0.46337 0.33844 0.26307  18.50849  12.04024   4.52103 0.13883 0.10871 0.11279 0.44129 0.38475 0.33932 0.91526 1
BLG520.30.98392  2456370.19512 1.50541  1.52316 0.74369 0.07283 0.07187 2456034.01848  1.38131  1.52057 0.81648 0.07956 0.07835  73.57378   4.60157   4.03630 1.02973 0.37412 0.39918 0.97713 0.35773 0.38114 1.32402 1
BLG522.08.88293  2457945.94036 0.16454  0.22122 0.02820 0.00971 0.00808 2457862.54054  1.32432  1.37135 0.78756 0.19808 0.23647  31.72069   7.41126   4.43659 0.02222 0.01570 0.01549 0.91951 0.38667 0.46656 1.36729 1
BLG522.09.70645  2458540.56027 0.14105  0.14465 0.07844 0.01151 0.01078 2458383.04157  0.46669  0.45566 0.46563 0.07495 0.07405  17.95186   2.11225   1.62247 1.51195 1.58449 1.60136 2.71889 2.54803 2.67001 0.94939 0
BLG522.19.93150  2458273.78859 0.36872  0.36563 0.62823 0.16173 0.19678 2458645.30671  0.32251  0.27241 0.57864 0.16386 0.18531   6.03803   1.57683   0.78155 0.45830 0.22693 0.20845 0.39874 0.20778 0.19029 1.34227 1
BLG522.31.124679 2457891.91974 0.87382  0.83512 0.49923 0.39917 0.21961 2456406.50081  6.11634  5.88176 0.55465 0.49882 0.28164  52.49204  22.63813  15.31152 0.12167 0.18030 0.06552 0.02442 0.04816 0.01555 1.15012 1
BLG523.23.114690 2457513.18530 0.12793  0.13374 0.04461 0.00401 0.00375 2457599.04339  4.40390  3.30093 0.46908 0.23048 0.15258  40.87240   2.85592   2.56420 0.39363 0.04596 0.04599 0.11319 0.06774 0.03614 0.89026 0
BLG530.19.111153 2457101.73437 0.91638  0.99705 0.45303 0.11168 0.11428 2456894.63380  0.15818  0.08994 0.01574 0.01717 0.01127  39.26769   7.67640   5.08348 0.66946 0.19272 0.20922 0.22031 0.08590 0.08607 1.15793 1
BLG531.29.12689  2457157.01402 0.45422  0.46264 0.24911 0.09566 0.06842 2457536.77054  0.75955  0.84297 0.02374 0.01422 0.01366  34.46010   8.59801   6.80411 0.56714 0.17083 0.19845 0.09168 0.04457 0.04087 1.16886 1
BLG532.01.10816  2455827.18747 1.33609  1.25399 0.70896 0.16479 0.18409 2456775.33604  1.76873  1.81173 0.54375 0.15992 0.14885  39.55254   8.46752   5.11188 0.55853 0.19081 0.19851 0.12156 0.06911 0.06005 0.78435 1
BLG534.09.159788 2455666.81793 0.02315  0.02251 0.66601 0.06263 0.08856 2455685.90449  0.05183  0.04935 0.99990 0.08851 0.12220   2.78818   0.23777   0.14222 0.43030 0.09254 0.08827 0.39296 0.08840 0.08574 0.65040 0
BLG534.10.55232  2458672.90619 0.40820  0.40041 0.11284 0.04534 0.03546 2458702.38928  0.35124  0.30562 0.03552 0.01542 0.01101  61.25823  20.88455  13.46949 0.04828 0.02042 0.01516 0.01276 0.00550 0.00398 0.91243 1
BLG534.18.5145   2456939.96181 1.17560  1.18493 1.39230 0.17160 0.24425 2456736.59941  0.05486  0.05537 0.00955 0.00135 0.00142  89.44802  12.17593   6.83044 0.68561 0.18595 0.17845 0.00168 0.00060 0.00062 0.61356 1
BLG535.28.91931  2457468.75751 0.72310  0.68323 0.21008 0.19059 0.11413 2457509.93840  1.49234  1.40575 0.55649 0.55494 0.35076  20.81480  16.83764   7.05451 0.04843 0.06316 0.03777 0.17860 0.38450 0.14407 0.94845 0
BLG545.15.11608  2455358.19483 9.41051 13.76565 0.28850 0.08981 0.11545 2455601.08410  6.26605  4.74641 0.50457 0.11724 0.13804  63.07365  11.03132   5.66827 0.32966 0.16435 0.14108 0.38510 0.17087 0.15071 0.63481 1
BLG566.26.21387  2455834.72967 0.80089  0.81578 0.56807 0.06325 0.08911 2455620.26084  0.89164  1.37667 0.05331 0.00721 0.00916  56.86910   6.38607   3.97460 0.85431 0.18103 0.14840 0.08341 0.02747 0.02583 1.12191 0
BLG580.24.38313  2457082.31558 1.05638  1.01796 0.26051 0.14881 0.10038 2457126.77350  2.25159  2.55602 0.60678 0.44157 0.30846  37.95413  17.07600   9.71807 0.10849 0.08924 0.06402 0.19274 0.28641 0.13000 1.00649 0
BLG603.06.147728 2456177.10516 0.20962  0.19892 0.04210 0.01449 0.01251 2456584.81939  4.48280  2.10282 0.04747 0.03833 0.01969 103.75488  36.27898  21.68389 0.04423 0.01399 0.01247 0.01290 0.00982 0.00490 1.16415 1
BLG604.25.85339  2455438.56328 2.20703  2.23310 0.80523 0.21211 0.25422 2456720.25044  3.63301  5.02494 0.55328 0.20817 0.19096  50.40756  14.02228   7.38574 0.51185 0.22721 0.22293 0.15667 0.11519 0.09111 0.91347 1
BLG609.27.131873 2458560.08922 0.19633  0.19520 0.07666 0.01157 0.01042 2458240.35986  1.67010  1.61354 0.14804 0.04122 0.03300  94.85840  11.55410   9.78965 0.37145 0.04404 0.04253 0.07738 0.01863 0.01520 1.05465 0
BLG611.06.5994   2457942.63335 0.09101  0.08955 0.00917 0.01101 0.00660 2456935.44684  1.59305  1.44951 0.99816 0.11649 0.12111  16.68903   2.09693   1.68126 0.42209 0.54340 0.54216 3.72078 4.14531 4.28012 1.38590 0
BLG611.09.12112  2456010.14530 1.74706  1.88681 1.30395 0.09987 0.14922 2456553.33557  2.10892  1.89770 0.80249 0.08663 0.10925  66.90739   5.63293   3.55198 0.68584 0.16742 0.13737 0.26994 0.08254 0.07923 0.92500 1
BLG611.09.31410  2457154.17031 0.31621  0.31334 0.04104 0.01841 0.01195 2457226.70508  2.18588  2.19807 0.15528 0.07948 0.05136 165.90388  58.26666  44.78653 0.00679 0.00316 0.00199 0.01281 0.00824 0.00461 1.67642 1
BLG611.21.139257 2458474.44129 0.58704  0.59027 0.90017 0.04749 0.06479 2457324.17663  4.72623  3.51577 0.15756 0.02184 0.02425  69.75592   2.61380   1.83769 0.97037 0.11656 0.08833 0.05063 0.01215 0.01087 0.88712 1
BLG613.06.89108  2458289.04188 0.14810  0.13830 0.05136 0.02614 0.01548 2458313.33907  2.35864  2.18484 0.21392 0.25741 0.10258  37.87215  14.54026  11.79682 0.14362 0.07355 0.05438 0.10662 0.17913 0.05765 1.22858 0
BLG613.29.76069  2455770.84172 4.81586  6.54906 0.79510 0.42861 0.37824 2455714.47396  0.74014  0.75205 0.60022 0.14625 0.15509  23.01173   5.08745   3.06647 0.19368 0.22137 0.13499 0.76864 0.36823 0.33190 1.14616 0
BLG614.30.27162  2457294.59122 1.93370  1.77352 0.82734 0.07543 0.12189 2457142.81898  0.32996  0.33458 0.30886 0.03286 0.03435  35.75275   2.78559   2.02574 0.77682 0.16666 0.12602 0.09727 0.02746 0.02706 0.90466 0
BLG614.31.14827  2457562.77457 0.29644  0.31348 0.11957 0.03395 0.03100 2457646.22089 15.38931 13.38686 1.03759 0.51163 0.47584  63.27458  18.97514  11.41508 0.12287 0.07127 0.07047 0.27220 0.34167 0.19085 1.12903 1
BLG615.23.74480  2455798.96683 0.15023  0.17231 0.01295 0.01395 0.00924 2458018.89265 18.87554 13.04929 0.59203 0.60944 0.36425  62.51771  25.38292  14.36659 0.05257 0.02063 0.01878 0.07353 0.15445 0.04868 1.55286 1
BLG615.27.39817  2457667.11849 0.18019  0.17877 0.05212 0.01190 0.01104 2457283.50954  1.21110  1.15212 0.23871 0.09324 0.07303  49.69802  10.71006   7.68634 0.21943 0.10682 0.10795 0.78907 0.24492 0.31536 0.83493 1
BLG625.19.77427  2456448.27980 1.01265  1.03789 0.51959 0.29840 0.19836 2456503.89445  1.57528  1.49009 0.64810 0.37514 0.26445  28.33119  10.68481   7.36499 0.14979 0.15749 0.09182 0.17677 0.20800 0.11118 0.99993 0
BLG626.19.45606  2457599.52052 0.40406  0.40972 0.03803 0.02480 0.01338 2457486.12979  1.58158  1.51346 0.05671 0.05041 0.02440 119.24985  54.17965  41.60916 0.06613 0.04259 0.02260 0.03657 0.03165 0.01458 1.06831 0
BLG631.32.11462  2456246.45032 4.30517  4.05448 0.13038 0.07140 0.04029 2456126.56364  0.04937  0.05317 0.00067 0.00080 0.00048 122.06003  34.28677  28.45021 0.72935 0.24496 0.38791 0.02716 0.01815 0.01713 1.18014 0
BLG632.09.127659 2456422.53575 0.08653  0.09844 0.09602 0.01692 0.01815 2456486.35746  0.93895  0.91611 0.84163 0.14121 0.18419  25.68006   3.99552   2.40639 0.14734 0.05844 0.05858 0.69554 0.20763 0.20108 1.24860 0
BLG632.22.132252 2458592.43548 0.01357  0.01282 0.17952 0.04457 0.04955 2458606.95472  0.12139  0.12007 1.15003 0.08055 0.11866   1.61984   0.14129   0.10584 0.26879 0.06586 0.06067 0.71531 0.14117 0.10218 1.11529 0
BLG632.28.116917 2457902.49865 3.02684  2.74097 0.68205 0.25470 0.29028 2457968.92466  2.00178  2.02167 0.31828 0.19547 0.14393  43.72566  20.08134   8.61529 0.61486 0.35942 0.40677 0.18802 0.18471 0.15497 1.00928 0
BLG639.11.38650  2458621.56597 0.33510  0.36062 0.68988 0.07930 0.08664 2458219.15895  0.13302  0.10370 0.02918 0.02196 0.01943  15.39074   1.33608   1.01001 1.54596 0.58179 0.58533 0.43452 0.20925 0.20713 0.90787 0
BLG639.14.50153  2458004.39920 0.26303  0.26286 0.12140 0.01914 0.01561 2458206.67648  4.05666  4.83741 0.62535 0.16650 0.12822  80.68260   8.44675   7.87385 0.09058 0.01442 0.01214 0.08051 0.03674 0.02196 1.18729 0
BLG645.05.20381  2458617.22677 0.65138  0.59476 0.54899 0.14172 0.15799 2458701.65901  1.03696  0.93502 0.41375 0.12321 0.11839  15.42527   3.40561   1.89548 0.69423 0.30791 0.31289 0.33286 0.19447 0.18427 0.78001 1
BLG652.16.2971   2458031.18213 5.48470  5.29789 0.54708 0.18297 0.19008 2457911.17711 12.04629 10.11568 0.96433 0.25517 0.27311  87.60500  19.63034  10.79216 0.52093 0.34757 0.29226 0.47858 0.33425 0.27697 1.02703 1
BLG653.17.48051  2456773.55534 9.40777  9.50005 1.02675 0.29969 0.34372 2456898.39400  9.60712  9.64451 0.93878 0.29418 0.31177  71.24327  14.69729  10.42162 0.41656 0.30138 0.21968 0.40419 0.29856 0.21383 0.93992 0
BLG654.13.101163 2456801.00495 0.01542  0.01795 0.01734 0.01060 0.01100 2456478.14269  1.34582  1.54028 1.23844 0.06477 0.07146  10.43800   0.28335   0.25999 0.84201 0.07847 0.07942 0.56136 0.05007 0.05082 1.25273 0
BLG654.29.7310   2456857.00901 0.04127  0.04108 0.13240 0.00506 0.00500 2457684.05576  0.00844  0.01044 0.00240 0.00256 0.00167  20.36621   0.49302   0.46872 0.51550 0.02677 0.02669 0.73417 0.03508 0.03500 0.95787 0
BLG661.22.10203  2457572.72685 3.73109  3.71042 1.28438 0.16811 0.26536 2456016.62252  5.57952  5.71052 0.85509 0.15396 0.18619 116.29556  20.58207  10.12854 0.58495 0.20125 0.17991 0.17435 0.08425 0.07917 0.99579 1
BLG675.10.92618  2457941.32259 0.20598  0.18580 0.04578 0.05020 0.03173 2457444.69796  0.84920  0.84877 1.37622 0.17640 0.30516  14.67290   2.62261   1.42592 0.02856 0.01247 0.01276 0.72616 0.24373 0.20054 0.97744 0
BLG675.13.102612 2457866.93254 0.36346  0.40959 0.28969 0.37689 0.17960 2457951.85190  0.38314  0.30441 0.06906 0.13251 0.05089  13.44085  13.28091   5.66853 0.23373 0.43220 0.19769 0.07517 0.10125 0.06579 0.92278 0
BLG709.19.309    2456479.44518 3.87514  3.02348 1.28241 0.12979 0.21721 2455882.03635  9.89863  3.02080 0.29217 0.11774 0.09098  43.05141   7.79201   6.73631 0.77384 0.23403 0.15490 0.06775 0.06735 0.03231 1.54993 0
BLG714.28.56706  2455633.18564 4.98832  6.98624 0.22947 0.04720 0.08296 2456289.06852  1.17510  1.07460 0.28044 0.23125 0.18660  41.07542   3.71237   2.23274 0.09775 0.04594 0.03493 0.72077 0.14716 0.11611 0.95602 1


==> anc/table_8.mrt <==
Title: Automated Detection and Modeling of Binary Microlensing Events in OGLE-IV data. I. Events with Well-Separated Bumps
Authors: R. A. P. Oliveira et al.
Table: Results of the binary source (1L2S) fitting for all the 107 detected events
================================================================================
Byte-by-byte Description of file: table_7.mrt
--------------------------------------------------------------------------------
Bytes    Format Units  Label      Explanations
--------------------------------------------------------------------------------
  1- 16  A16    ---    ogle_id    OGLE identifier
 18- 30  F13.5  HJD    t_0        Time of closest approach for the source
 32- 40  F9.5   HJD    E_t_0      Upper uncertainty on t_0
 42- 50  F9.5   HJD    e_t_0      Lower uncertainty on t_0
 52- 58  F7.5   ---    u_0        Impact parameter (units of R_E)
 60- 66  F7.5   ---    E_u_0      Upper uncertainty on u_0
 68- 74  F7.5   ---    e_u_0      Lower uncertainty on u_0
 76- 84  F9.5   d      t_E_2L1S   Einstein timescale for 2L1S model
 86- 93  F8.5   d      E_t_E_2L1S Upper uncertainty on t_E_2L1S
 95-102  F8.5   d      e_t_E_2L1S Lower uncertainty on t_E_2L1S
104-112  F9.5   ---    s          Angular separation between lenses (units of R_E)
114-121  F8.5   ---    E_s        Upper uncertainty on s (units of R_E)
123-130  F8.5   ---    e_s        Lower uncertainty on s (units of R_E)
132-138  F7.5   ---    q          Mass ratio between the lenses
140-146  F7.5   ---    E_q        Upper uncertainty on q
148-154  F7.5   ---    e_q        Lower uncertainty on q
156-164  F9.5   deg    alpha      Source trajectory angle
166-173  F8.5   deg    E_alpha    Upper uncertainty on alpha
175-182  F8.5   deg    e_alpha    Lower uncertainty on alpha
184-190  F7.5   ---    f_s        Blending parameter (flux ratio) for the sources
192-198  F7.5   ---    E_f_s      Upper uncertainty on f_s
200-206  F7.5   ---    e_f_s      Lower uncertainty on f_s
208-214  F7.5   ---    chi2_dof   Chi-squared per degree of freedom, 2L1S fit
    216  I1     ---    pref_model Flag: 1 if 2L1S is the preferred model
--------------------------------------------------------------------------------
BLG500.04.66459  2458189.81768   1.25024   1.65111 1.20356 0.02346 0.03258  24.70092  1.32928  1.34378   1.95704  0.01962  0.01403 0.01319 0.00195 0.00132 125.63869  2.16385  1.52891 3.21339 0.39428 0.36086 0.99613 1
BLG500.09.56443  2456142.65354   1.57442   1.63985 0.14938 0.10334 0.03991   2.97468  0.51943  0.76103   8.58928  2.87180  1.22591 0.53949 0.16491 0.14114 180.91528  0.33135  0.29985 0.34449 0.18962 0.11276 0.91851 0
BLG500.22.46297  2456468.24592  15.26518   9.95272 0.04805 0.01194 0.03147  35.42384  0.28756  0.20436  37.20732  0.96548  4.04922 0.04676 0.01234 0.00596 179.47455  0.39880  0.80938 0.73663 0.00560 0.00540 0.65964 1
BLG500.27.59448  2455535.17790   9.49094   7.79398 0.04346 0.04504 0.01585  11.15919  1.13402  2.15302  22.86066  5.46060  2.10859 0.77850 0.10250 0.11148   0.37456  0.08770  0.06191 0.46758 0.10292 0.09160 0.91708 0
BLG500.31.22754  2457762.16212  39.78095  31.33756 1.11298 0.07843 0.09117  70.42466  4.77056  3.75730  24.59102  1.39334  1.56487 0.88888 0.06869 0.07993 359.57888  0.13604  0.10904 1.15051 0.26194 0.25951 0.99391 1
BLG501.08.186097 2456812.30781   1.50529   2.69136 0.00705 0.01069 0.00505  62.49246  6.11365 11.27474  10.42132  2.27991  0.91900 0.97718 0.00965 0.01630 172.44919  0.38870  0.82598 0.28827 0.19483 0.09341 0.66237 1
BLG501.13.138484 2457069.49304  29.63253  31.45151 0.34300 0.04622 0.03213  11.72079  0.63232  0.87103 213.62533 17.15948 10.92381 0.80935 0.04213 0.03798 359.98223  0.00364  0.00379 0.72526 0.08102 0.11083 0.97281 0
BLG501.13.151818 2457296.67755  16.23581  12.47381 0.12775 0.01580 0.01122 168.25197  1.19008  1.05392   4.49258  0.02563  0.03004 0.82348 0.05858 0.07110   4.44216  0.20253  0.15796 0.12348 0.00398 0.00292 1.00110 1
BLG501.14.93030  2456973.17981  14.08839  14.08283 0.33323 0.01939 0.02112   7.66891  0.13233  0.16022 182.77538  3.89781  3.11362 0.18072 0.01411 0.01385   0.12503  0.00842  0.00986 0.86365 0.04518 0.05426 0.94242 0
BLG501.20.76926  2458296.07734   2.78247   3.01703 0.60350 0.03622 0.03716  13.94258  0.56059  0.49276  10.41754  0.37789  0.39587 0.42489 0.04348 0.03759 357.72815  0.23632  0.27417 0.89827 0.08158 0.08134 0.72583 1
BLG501.22.125510 2458240.66760   2.43384   2.34599 0.60347 0.08861 0.08308  84.15307 19.18547 14.15557   1.43206  0.12076  0.09228 0.38864 0.11984 0.10096 189.95218  3.39803  3.55374 1.47474 0.66963 0.90783 0.88342 0
BLG501.30.90272  2456459.99011   0.62175   0.65805 0.46827 0.12454 0.08516   4.91552  0.52257  0.54696   2.72129  0.27745  0.20874 0.27101 0.09065 0.08157 170.39834  1.45965  1.96635 0.51404 0.09821 0.10084 1.08830 0
BLG501.31.52436  2456134.09307   5.77195   5.91644 0.89897 0.05887 0.07404  61.08595  3.69607  2.45340  10.48979  0.43300  0.58304 0.93514 0.03470 0.03420 183.28815  0.11846  0.12191 0.89982 0.14345 0.12592 0.72444 0
BLG502.22.138016 2457290.65021   2.66795   2.42572 0.06645 0.01243 0.00755  42.19191  1.41921  1.71598   3.05116  0.10670  0.08208 0.26070 0.03376 0.03554 357.26077  0.47251  0.32276 0.73032 0.04076 0.05865 0.98424 1
BLG503.25.47961  2456646.86243  10.78352  12.51740 0.69351 0.10352 0.10702  22.49911  3.40656  2.64431   7.39497  1.07456  1.10314 0.64290 0.22363 0.23288 176.27114  0.95847  1.51677 0.99867 0.24181 0.20940 0.91204 1
BLG504.03.55458  2458232.31419   1.13561   1.25734 0.33113 0.00996 0.00991  87.82078  1.67644  1.61474   2.75670  0.04367  0.04370 0.99234 0.00581 0.01177 175.71779  0.36788  0.38458 0.50211 0.00762 0.00761 0.97031 1
BLG504.03.189220 2455440.09052  17.95080   3.88489 0.14803 0.04942 0.02682  15.66392  6.81441  2.00227   4.30746  0.54573  1.19386 0.27238 0.72525 0.08922 177.31326  1.04722  0.16771 0.10962 0.01656 0.00738 1.10551 0
BLG504.06.110803 2457578.11263   2.67321   2.72024 0.33759 0.01778 0.01560  51.71265  1.53214  1.27338   2.70573  0.05852  0.06779 0.37192 0.03971 0.03750   6.37477  0.44551  0.41073 0.05800 0.00212 0.00187 0.75561 1
BLG504.06.184302 2456461.40905   5.21451   6.35748 0.33112 0.01353 0.01061 109.24077  0.65291  0.64409   6.56765  0.03758  0.03892 0.95602 0.02943 0.03411 173.11869  0.09347  0.12484 1.01041 0.01158 0.01537 0.69694 1
BLG504.28.163006 2458728.80432   1.56108   1.46214 0.95826 0.31661 0.24287  12.84619  2.25572  2.16149   3.78182  0.70133  0.51133 0.16439 0.04754 0.04053 167.26015  1.56400  1.71280 0.31220 0.20104 0.12622 0.84823 1
BLG505.01.179777 2456825.29157  20.11096  20.54303 0.14252 0.04802 0.04261  27.90516  2.33839  3.31386  22.67510  3.05074  1.74199 0.62874 0.09061 0.08405 178.55936  0.12768  0.12452 0.62120 0.10047 0.13192 1.39350 0
BLG505.03.213693 2457702.74009   0.73117   0.69202 0.18751 0.00305 0.00286  32.51155  0.29932  0.32047  11.54710  0.11339  0.10400 0.58877 0.00499 0.00469 179.07933  0.00648  0.00652 0.73495 0.00949 0.01025 0.82620 1
BLG505.04.217847 2456027.19126   2.60607   5.41698 0.84938 0.05991 0.07358   8.48182  0.55586  0.39358  90.57297  4.40816  5.56162 0.98213 0.01331 0.02740 180.02991  0.01419  0.01439 1.18792 0.25925 0.23926 1.30244 0
BLG505.05.14979  2457942.86541   4.27954   4.02316 0.36895 0.02823 0.02925  89.75101  2.79904  2.65211   4.66934  0.13832  0.13548 0.48373 0.02191 0.01999 166.67940  0.34032  0.33459 1.35024 0.17249 0.18660 1.05421 1
BLG505.06.221052 2456419.87022   2.53406   3.03567 0.10589 0.00665 0.00501  22.02236  0.41483  0.38160   5.70419  0.09519  0.10089 0.55744 0.06267 0.04880 359.68244  0.08710  0.11328 0.58551 0.01766 0.01888 0.91145 0
BLG505.08.178258 2457670.01238  37.01736   2.76413 0.16356 1.50358 0.03837 135.61554 24.41538  5.78787   1.92785  0.04726  1.45419 0.58493 0.04705 0.52494 331.68804  2.83887  7.03830 0.74873 0.49585 1.47472 1.01597 1
BLG505.15.183191 2457816.26083   6.50606   4.15770 0.52346 0.07888 0.22564  83.16210 11.04884  8.52661   1.10426  0.81113  0.38757 0.09368 0.12716 0.05690  24.55130 21.43070 11.20927 0.27138 0.05467 0.08699 1.37705 0
BLG505.16.111842 2457877.41064   0.80062   0.79099 0.47021 0.03852 0.03550  31.75360  2.56450  2.37948   1.57560  0.07669  0.06102 0.44167 0.06814 0.06934 180.42077  2.23996  2.50599 0.33891 0.03316 0.03037 0.88720 0
BLG505.30.204598 2457612.14117   3.25983   0.84937 0.74422 0.14435 0.58053  15.12384  7.91132  2.22276   0.67330  0.07293  0.03935 0.02999 0.08412 0.01157 211.23356  9.67482 62.43911 0.45143 0.19166 0.21942 1.04298 1
BLG506.04.20453  2455953.64702  20.94924   9.44561 0.81193 0.32348 0.08254  87.89191 11.21398  3.60390   2.64533  0.10094  0.20548 0.00376 0.00197 0.00190 158.72983  3.58979 11.70306 1.05369 0.45949 0.49914 1.21987 0
BLG506.10.2229   2457917.72259   0.45481   0.43382 1.04181 0.02246 0.02582  18.67587  0.39401  0.40348   2.23280  0.02226  0.02402 0.01163 0.00112 0.00082 146.36683  0.65602  0.61856 3.24492 0.56254 0.53534 1.42868 1
BLG506.13.85224  2457464.98402   1.50941   1.58016 0.18192 0.02769 0.02313  10.92445  0.65174  0.94193   3.27132  0.26036  0.15411 0.44130 0.10487 0.09620 178.17497  0.62166  0.57254 0.39456 0.04520 0.03921 0.92056 0
BLG506.21.49242  2457826.65826   0.86626   1.35916 0.56189 0.07787 0.06501  12.16770  0.93213  0.90975   4.41577  0.32635  0.28544 0.91325 0.06065 0.08718 177.45785  0.39064  0.59472 0.65696 0.10209 0.12403 1.79760 0
BLG506.23.129983 2458195.10560  11.97021  11.69423 0.51952 0.03628 0.03626  43.03649  1.63881  1.34264  15.41382  0.50147  0.56869 0.48048 0.04176 0.03907 176.37697  0.14787  0.16009 1.30611 0.09603 0.09188 1.82538 1
BLG507.04.99922  2457168.58666   5.22530   6.04266 0.08334 0.03851 0.02447  67.86077  1.78110  1.96981   2.79392  0.06559  0.05656 0.79645 0.11206 0.11731 169.73075  0.49208  0.67000 0.37119 0.02289 0.01955 0.92014 1
BLG507.08.126798 2458684.58698   0.68293   0.78000 0.06424 0.00373 0.00362  25.35312  1.03855  1.06668   3.41948  0.12658  0.11239 0.07893 0.01168 0.01003   1.31225  0.06657  0.07768 0.43412 0.01880 0.01836 1.17013 1
BLG507.18.91970  2455423.53077   0.78103   1.21024 0.13924 0.01594 0.01089  13.60889  0.38464  0.31706   3.27978  0.06934  0.08074 0.90482 0.06891 0.09982 175.76787  0.35526  0.40849 1.06971 0.03802 0.04745 0.87451 1
BLG508.13.123210 2455829.77262   1.21814   1.07332 0.63615 0.04172 0.04545   3.47515  0.21395  0.19146   6.21913  0.33015  0.33234 0.48875 0.13336 0.10137 179.22229  0.85734  0.76938 1.17663 0.18276 0.18056 1.19350 1
BLG508.17.126114 2456474.87343   0.28835   0.28414 0.28269 0.00855 0.00873  10.76995  0.21459  0.20130   1.86806  0.02439  0.02478 0.56623 0.04042 0.04012 174.60939  0.38351  0.39413 0.46756 0.00982 0.00981 1.43298 1
BLG508.20.29308  2456484.14858   0.36793   0.41185 0.01405 0.01393 0.01002  11.92926  1.25895  1.17618   4.09410  0.42463  0.35647 0.96081 0.02644 0.03422 194.04985  1.47772  1.38295 0.82811 0.19334 0.28425 1.44370 0
BLG508.30.59690  2456801.46761   3.60168   8.37279 0.55109 0.36101 0.18273  30.59843  0.95492  1.25009   2.43074  0.05206  0.05340 0.36821 0.14448 0.26756 161.42450  4.90739  7.69701 0.36943 0.13647 0.09697 1.20712 1
BLG510.11.45341  2456132.93481   5.11779   4.36184 0.46386 0.08146 0.07939  38.33708  4.52493  3.50812   4.85726  0.46079  0.47700 0.85842 0.08446 0.09184 359.20815  0.38892  0.33517 0.80272 0.17659 0.21418 1.25482 0
BLG511.01.16650  2456544.83600   0.94566   0.64168 0.19815 0.00720 0.00733  23.74243  0.53863  0.54103   3.58725  0.07377  0.07039 0.95441 0.03189 0.04477 357.34934  0.14199  0.12634 0.58052 0.01523 0.01573 0.68322 1
BLG511.01.152151 2456947.39728  11.37310  12.57973 0.76687 0.18611 0.15254  20.10219  1.78837  1.82365  12.47470  1.42537  1.16807 0.61572 0.16634 0.13066   2.17854  0.97752  1.02922 0.34638 0.06975 0.05431 0.75343 1
BLG511.10.9992   2457600.18219   0.81117   0.81223 0.27926 0.04953 0.04409  10.94990  0.53037  0.62623   2.64190  0.13087  0.09153 0.52839 0.06933 0.05802  22.46126  1.29621  1.20019 1.05459 0.15400 0.24002 1.11256 1
BLG511.14.135138 2457848.13731   1.27918   0.87400 0.64192 0.06888 0.07896  12.70690  1.05662  0.75108   2.58626  0.13232  0.16806 0.28472 0.06729 0.04098 171.24426  1.84762  1.37022 3.38708 2.52726 2.51746 0.87543 0
BLG511.15.139677 2458264.16536   0.83380   0.78561 0.28404 0.04174 0.03724   9.28596  0.53178  0.58362   3.82157  0.23157  0.18077 0.16831 0.03507 0.03091 173.16187  0.64728  0.64641 0.71329 0.06766 0.08378 0.88831 1
BLG511.16.32887  2457687.06683  12.93754  12.26860 0.28991 0.15656 0.06795  33.05979  6.12294  7.54420  19.97886  5.87282  3.10993 0.39918 0.03674 0.03792   0.13033  0.09784  0.05206 0.17259 0.12841 0.05008 0.94240 0
BLG512.11.93401  2457078.43703   1.05861   1.30061 0.73307 0.12646 0.12624   4.09610  0.37002  0.40813   5.49876  0.53862  0.45571 0.48373 0.14853 0.10755  11.66588  1.49886  1.48634 0.51339 0.06228 0.06346 0.67676 1
BLG512.14.160752 2458314.01897   0.07272   0.07255 0.38342 0.01011 0.00950   8.56729  0.06934  0.06731   2.68471  0.01745  0.01803 0.08691 0.00455 0.00457 168.74033  0.28829  0.31889 0.52617 0.00815 0.00819 1.31531 1
BLG512.16.111826 2456494.88928   0.46811   0.41965 0.44352 0.01624 0.01386  27.08648  0.87369  0.88121   1.83906  0.03768  0.03480 0.54909 0.03900 0.03291 182.52605  0.59841  0.55171 0.40605 0.01943 0.01829 1.06678 0
BLG513.08.44056  2457148.02852  20.53215  21.86107 0.05585 0.07739 0.03545  51.55254 16.11908  9.41621   5.01221  1.06465  1.18713 0.65005 0.22834 0.17968 175.78792  1.43525  1.34087 0.65464 0.25355 0.31774 1.11958 0
BLG513.13.113120 2456005.46924  16.35575  16.89437 0.10729 0.14593 0.08326  29.31504  5.22548  4.03485   5.21673  0.89074  0.84120 0.50986 0.22122 0.15510 168.25749  2.08732  2.31807 0.37588 0.23455 0.17571 0.90719 1
BLG515.28.104226 2457035.37303   1.67444   1.67763 0.11434 0.00310 0.00322  93.91928  1.27407  1.24261   2.96020  0.03164  0.03156 0.38627 0.01362 0.01344 358.51154  0.09531  0.10197 0.13261 0.00225 0.00225 0.94119 1
BLG518.20.105927 2458272.53823  21.24292  13.76630 0.35387 0.15793 0.08214  34.73800  6.25293  7.67947  14.49036  4.08710  2.31651 0.09443 0.04674 0.03444 177.07988  0.36809  0.49133 0.59392 0.24416 0.32813 0.99735 0
BLG518.29.27013  2458562.71142   5.12051   5.59603 0.05449 0.01597 0.02023 231.45451 45.51508 55.44634   1.03318  0.50532  0.08205 0.01518 0.01321 0.00957 170.35674 37.74358 87.05344 0.02238 0.00757 0.00632 1.09703 1
BLG519.19.16589  2457216.20402   5.16809   4.33381 0.45674 0.12054 0.11492  12.43595  2.26597  1.77264  11.20223  1.83112  1.70201 0.82295 0.11047 0.11504 359.05581  0.23389  0.20384 0.64222 0.19021 0.22616 0.96178 0
BLG519.19.88012  2456909.24265   4.38213   3.33451 0.45091 0.13446 0.07069  54.58360  6.25325  7.96834   4.46233  0.70034  0.41653 0.16650 0.02564 0.01939 178.41767  0.35493  0.37599 0.14225 0.06577 0.02976 0.99563 0
BLG519.29.136209 2457191.61469   2.56131   1.96997 0.08684 0.02181 0.02858  31.68374  2.03340  2.13460   3.76024  0.24436  0.20166 0.89651 0.06827 0.08363 349.60801  0.87810  0.97953 1.21288 0.24340 0.33461 1.51349 1
BLG520.17.57143  2455712.31863   1.14869   2.61335 0.48125 0.06979 0.15230   7.38210  0.40758  0.32662   3.44251  0.15521  0.12608 0.30376 0.24706 0.05422   9.50390  1.53152  2.75570 1.27887 0.45181 0.20488 0.93284 0
BLG520.30.98392  2456206.72388   5.04129   3.31830 0.75943 0.05351 0.05684  83.59080  4.76784  4.15857   4.13465  0.20237  0.20935 0.94425 0.03857 0.05671 359.24823  0.39215  0.28102 2.05818 0.73223 0.76191 1.32360 0
BLG522.08.88293  2457841.72153  18.93006   9.65658 0.46875 0.34241 0.33459  73.52903 28.35205  8.95583   0.78671  1.53381  0.07579 0.14936 0.10129 0.12660   8.56758 26.23360  6.24339 0.27173 0.18493 0.14522 1.39553 0
BLG522.09.70645  2458433.14320   4.30597   3.49500 0.18762 0.04309 0.03151  27.54869  2.55991  2.27587   5.89468  0.50533  0.47055 0.46293 0.06268 0.04621 177.32935  0.33316  0.51956 1.70320 0.53054 0.63540 0.94665 1
BLG522.19.93150  2458441.19024  11.43557  15.11746 0.08906 0.07704 0.05890   6.87345  1.12574  0.81558  54.09655  7.27199  7.62032 0.82030 0.10684 0.12538 178.72085  0.16262  0.15956 0.78914 0.26047 0.28693 1.34260 0
BLG522.31.124679 2457495.94746  80.28602  86.64672 0.24934 0.18657 0.12392  44.87263 11.11505  9.43905  33.19693  8.86334  6.61419 0.36314 0.11866 0.09334   2.84362  0.48325  0.36421 0.29063 0.28287 0.15235 1.15242 0
BLG523.23.114690 2457557.39613   4.69587   6.44010 0.87396 0.10930 0.39170  43.72037  1.44649  3.06924   2.26148  0.05840  0.08697 0.41146 0.50677 0.07240  39.43224  2.91067 13.41562 1.14416 0.28927 0.14067 0.82435 1
BLG530.19.111153 2457063.14222   5.41025   6.40127 0.29897 0.08478 0.04894  45.66285  3.90490  6.80992   4.74101  0.76853  0.34602 0.22864 0.04926 0.03921   4.23005  0.54739  0.47404 0.57029 0.10184 0.12396 1.16500 0
BLG531.29.12689  2457191.37951   6.00464   5.90715 0.27335 0.06029 0.06194  30.22803  5.53419  3.87307  12.67393  1.83485  1.95045 0.09921 0.01943 0.01809 178.50647  0.42900  0.25925 0.76986 0.17452 0.18443 1.18065 0
BLG532.01.10816  2456088.67928  40.13078  40.66746 0.70609 0.13037 0.18014  41.98904  9.28672  4.67485  22.63041  2.83690  4.09029 0.38051 0.08598 0.07761 180.07425  0.20879  0.20927 0.72454 0.23902 0.23769 0.78662 0
BLG534.09.159788 2455676.51765   0.18692   0.11661 0.78193 0.06475 0.09211   3.21072  0.25861  0.15078   6.08412  0.28341  0.43037 0.96677 0.02328 0.03693   3.04372  0.18570  0.14464 0.75435 0.13506 0.11401 0.65030 1
BLG534.10.55232  2458673.01074   0.75353   0.58048 0.80778 0.17170 0.09131  21.86236  4.04090  2.68916   0.51317  0.06335  0.04539 0.12510 0.10283 0.05420  11.81057 12.42128  7.23764 0.64626 0.13437 0.19264 0.92623 0
BLG534.18.5145   2456956.39216   2.34648   3.20702 0.43433 0.18651 0.10987 147.75651 17.56650 21.92324   0.54790  0.05156  0.07690 0.34200 0.06306 0.07663 127.28055 10.24044  8.41756 0.09853 0.05697 0.02216 0.62088 0
BLG535.28.91931  2457501.11200   5.67915   6.75404 0.48444 0.25875 0.31218  16.17423  5.79004  2.84812   3.03143  0.64248  0.50411 0.25260 0.33886 0.18536  21.09891  4.07436  3.24748 0.31316 0.22823 0.13342 0.94467 1
BLG545.15.11608  2455505.09350  14.72321  15.76278 0.44680 0.10110 0.10246  67.78261  9.15777  6.20369   3.75762  0.39049  0.42327 0.67494 0.16645 0.13990   3.15007  0.90485  0.76427 0.60954 0.19367 0.21482 0.63511 0
BLG566.26.21387  2455815.56606   2.61195   2.62446 0.48919 0.07285 0.07591  58.89913  6.00752  4.88307   4.03797  0.34069  0.35007 0.09317 0.01245 0.01263   8.16000  0.69390  0.68137 0.84326 0.16683 0.19001 1.10779 1
BLG580.24.38313  2457102.46473   2.46819   2.12843 0.70346 0.12741 0.05996  39.11906  7.35741  7.66963   1.49383  0.21640  0.13720 0.86528 0.10238 0.21140  10.63019  4.58098  2.62689 0.55030 0.15714 0.18198 1.00635 1
BLG603.06.147728 2456267.85657  44.49548  39.69261 0.10413 0.18473 0.02895  55.14807 14.53368 24.78152   7.54465  6.00123  1.49119 0.28305 0.20543 0.13969 180.33167  0.43354  0.24319 0.11112 0.18963 0.03594 1.16831 0
BLG604.25.85339  2455866.97240 117.20025  84.11118 0.73744 0.16765 0.20736  55.48854 15.30139  7.27177  23.08103  3.52862  4.95690 0.50428 0.24511 0.13717 179.86237  0.32458  0.31902 0.65927 0.23947 0.26625 0.91453 0
BLG609.27.131873 2458513.11099   8.42221   8.25888 0.09891 0.01336 0.01252  95.01827  6.17290  6.05696   3.61992  0.21764  0.19234 0.17059 0.03666 0.03540 358.02259  0.47197  0.45997 0.42779 0.02956 0.02845 1.04296 1
BLG611.06.5994   2457014.48702  16.10577  12.71603 0.44985 0.07067 0.08543  32.93112  2.34587  1.49090  30.55065  1.44816  2.06748 0.08302 0.01996 0.01598 179.09319  0.11693  0.13190 1.03289 0.22030 0.20838 1.38329 1
BLG611.09.12112  2456208.05414  11.37106  11.28190 1.05075 0.07836 0.13574  75.68919  7.40207  3.86817   7.29968  0.37435  0.62827 0.57043 0.04916 0.04591 177.44942  0.35584  0.36033 0.93588 0.25075 0.17614 0.92553 0
BLG611.09.31410  2456839.98640 316.71456  75.17523 0.99558 0.16073 0.92937 280.69306 39.59576 29.28125   2.83892  0.10490  1.80987 0.38046 0.18067 0.37527 138.34144  1.62475 26.87035 0.03326 0.00385 0.02292 1.67595 0
BLG611.21.139257 2458319.24530  12.78036  11.59394 0.78134 0.04423 0.06763  74.32408  3.55158  2.10984  15.37099  0.45666  0.69697 0.15804 0.01422 0.01529   1.75364  0.15795  0.16593 0.99162 0.14268 0.09842 0.88799 0
BLG613.06.89108  2458298.98434   5.31766   4.28611 0.41209 0.18671 0.16117  41.00610 14.66713  6.53818   0.86682  0.30084  0.05355 0.17764 0.22378 0.06139 302.02086 11.36652  7.25514 0.56247 0.13680 0.13842 0.90841 1
BLG613.29.76069  2455727.39219   1.45865   1.90787 0.09204 0.02486 0.03069  29.54642  1.18539  1.07163   2.04291  0.04125  0.03076 0.87197 0.08875 0.11833 203.24860  1.49939  1.49062 0.30661 0.01905 0.01882 0.95207 1
BLG614.30.27162  2457270.36495   4.20919   3.86996 0.67596 0.09594 0.09448  39.10997  2.62736  2.57003   4.09294  0.26267  0.25082 0.18646 0.02411 0.02284   4.99256  0.74695  0.80433 0.73480 0.13788 0.16238 0.90123 1
BLG614.31.14827  2457597.96896   6.80177   7.22059 1.39819 0.07697 0.07404  61.43608  7.10967  6.11312   1.84102  0.08038  0.08110 0.12523 0.02331 0.01969  66.61499  4.38209  3.93863 1.25211 0.21220 0.23703 1.13500 0
BLG615.23.74480  2457389.33776 241.40565 446.84011 0.75758 3.30201 0.47194  43.62010 12.15024 10.76335  55.91762 13.98350 15.72126 0.58710 0.36205 0.35131   1.16812  4.96585  0.46292 0.15978 0.20175 0.06668 1.56026 0
BLG615.27.39817  2457340.18216   8.36046   7.47781 0.15081 0.02988 0.02331  61.91165  4.61360  5.26757   6.35363  0.56823  0.42156 0.17420 0.03175 0.02711 178.93105  0.21935  0.20861 0.58355 0.05210 0.05722 0.83829 0
BLG625.19.77427  2456473.99567   1.41746   1.97708 0.77531 0.16541 0.12697  28.32561  5.34870  4.10156   2.03721  0.24243  0.21678 0.86638 0.09692 0.15427 179.40709  1.64778  2.69339 0.57663 0.19022 0.22183 0.99802 1
BLG626.19.45606  2457549.87241   3.58586   4.30854 0.02898 0.03473 0.02102  44.32886  2.19044  2.60405   2.85463  0.15236  0.11058 0.78063 0.13415 0.09509 349.69005  0.88048  1.04440 0.40697 0.03399 0.03084 1.05955 1
BLG631.32.11462  2456241.65950   2.71534   4.70856 0.11042 0.09470 0.01775 145.91134 35.10681  9.08504   0.72418  0.10008  0.01867 0.06242 0.00651 0.02547 223.02578  9.70526  3.62624 0.66904 0.08832 0.10888 1.13950 1
BLG632.09.127659 2456476.16510   1.54289   1.59887 0.76400 0.06318 0.05884  28.26440  0.78581  0.78489   2.66368  0.05369  0.05265 0.14060 0.02446 0.02158  17.91305  1.38130  1.28148 0.85446 0.06965 0.07823 1.14071 1
BLG632.22.132252 2458602.99475   0.44495   0.45971 0.86496 0.08326 0.11903   1.80932  0.16966  0.12324   8.18674  0.55804  0.67119 0.37679 0.05833 0.05178   5.68108  0.60221  0.50914 0.89600 0.19482 0.14449 1.10858 1
BLG632.28.116917 2457942.24300   3.51586   3.94560 0.34895 0.10672 0.09063  37.07452  2.96905  3.03022   2.64114  0.21942  0.15691 0.39739 0.09648 0.07605  26.87012  3.85086  3.85638 0.82844 0.18478 0.28382 1.00853 1
BLG639.11.38650  2458537.09069   6.47409   6.20456 0.35196 0.05781 0.05020  21.33606  1.82704  1.77629  18.93119  1.70879  1.48711 0.26539 0.02543 0.02539   1.30520  0.15671  0.11685 0.90996 0.13949 0.17288 0.89818 1
BLG639.14.50153  2458115.04263   7.25892   6.61805 0.34494 0.09105 0.06765  79.23868  2.88243  2.68665   2.89101  0.10138  0.10597 0.77260 0.13778 0.14228  21.40863  2.58842  1.96984 0.23618 0.02084 0.01584 1.16041 1
BLG645.05.20381  2458647.63893   5.47511   5.21647 0.52534 0.11033 0.12743  16.41640  2.81483  1.90369   5.31399  0.64747  0.73199 0.56148 0.17136 0.13672 179.29052  0.86626  0.85334 1.00320 0.37113 0.41700 0.78100 0
BLG652.16.2971   2457994.79923  11.70476   8.80945 0.40866 0.18229 0.16219 102.74160 19.12902 13.47086   2.78622  0.15157  0.17090 0.40631 0.10853 0.13648 125.45844  5.04232  6.58518 1.36676 0.51879 0.49465 1.03135 0
BLG653.17.48051  2456842.70715  12.08790  16.16291 0.27943 0.28409 0.19054  61.23705 16.83462  9.94980   3.49312  0.26446  0.32495 0.60732 0.22904 0.25652  33.89304  3.35080  2.76052 0.90958 0.26115 0.23478 0.93872 1
BLG654.13.101163 2456499.17237   3.44085   3.57583 1.74231 0.04354 0.04225  45.33242  1.74796  1.28682   7.30699  0.19806  0.30480 0.04034 0.00287 0.00348 165.43836  0.46866  0.78113 1.03085 0.04304 0.04737 1.04982 1
BLG654.29.7310   2457352.13174   5.48563   8.73240 0.05237 0.00577 0.00351  23.66588  0.45444  1.59052  34.97900  2.51402  0.65736 0.67036 0.02996 0.01829 359.78854  0.00467  0.00690 0.84460 0.02645 0.07884 0.94339 1
BLG661.22.10203  2457056.50692  52.03846  55.55545 0.42460 0.12879 0.12620 137.64059 21.92695 14.90603  11.58351  1.38659  1.59834 0.49609 0.08281 0.07021   9.80259  0.60603  0.77219 0.64481 0.19992 0.21574 0.99638 0
BLG675.10.92618  2457470.93016   6.72704   4.88717 1.27850 0.16935 0.18391  15.18036  1.76225  1.32835  32.77874  3.11717  3.44039 0.05623 0.01458 0.01112 178.12156  0.22141  0.23030 0.70850 0.16340 0.18784 0.97594 1
BLG675.13.102612 2457883.93469   7.04354   4.82558 0.21983 0.17538 0.07218  13.50969  3.73539  3.60828   6.44362  2.24781  1.31790 0.24989 0.14328 0.08162 177.35699  1.59336  1.54253 0.27604 0.17766 0.09660 0.92205 1
BLG709.19.309    2456383.17694  37.47126  66.52983 0.85954 0.22682 0.20970  55.11864  9.11245  8.41280  10.85548  2.06686  1.71888 0.19659 0.21893 0.08157   7.90078  1.06131  1.25314 0.76464 0.22816 0.18580 1.51746 1
BLG714.28.56706  2456098.34215  27.80249  23.93439 0.18597 0.17059 0.12927  47.70401  5.87598  3.36030  14.18406  1.06121  1.58778 0.39648 0.06810 0.07188   1.63542  1.10818  1.19348 0.75503 0.19184 0.15829 0.95997 0

